Hierarchical Performance Modeling for Ranking Dense Linear Algebra Algorithms

A large class of dense linear algebra operations, such as LU decomposition or inversion of a triangular matrix, are usually performed by blocked algorithms. For one such operation, typically, not only one but many algorithmic variants exist; depending on computing architecture, libraries and problem size, each variant attains a different performances. We propose methods and tools to rank the algorithmic variants according to their performance for a given scenario without executing them. For this purpose, we identify the routines upon which the algorithms are built. A first tool - the Sampler - measures the performance of these routines. Using the Sampler, a second tool models their performance. The generated models are then used to predict the performance of the considered algorithms. For a given scenario, these predictions allow us to correctly rank the algorithms according to their performance without executing them. With the help of the same tools, algorithmic parameters such as block-size can be optimally tuned.

==> listings/sylv.c <==
extern void dgemm_(char*, char*, int*, int*, int*, double*, double*, int*, double*, int*, double*, double*, int*);

		// L00 L01 L02
		// L10 L11 L12
		// L20 L21 L22
#define L00m Lp 
#define L01m Lp 
#define L02m Lp 
#define L10m Lb 
#define L11m Lb 
#define L12m Lb 
#define L20m Lr 
#define L21m Lr 
#define L22m Lr 
#define L00n Lp 
#define L01n Lb 
#define L02n Lr 
#define L10n Lp 
#define L11n Lb 
#define L12n Lr 
#define L20n Lp 
#define L21n Lb 
#define L22n Lr 
#define L00 (L)
#define L01 (L + *ldL * Lp)
#define L02 (L + *ldL * (Lp + Lb))
#define L10 (L                    + Lp)
#define L11 (L + *ldL * Lp        + Lp)
#define L12 (L + *ldL * (Lp + Lb) + Lp)
#define L20 (L                    + Lp + Lb)
#define L21 (L + *ldL * Lp        + Lp + Lb)
#define L22 (L + *ldL * (Lp + Lb) + Lp + Lb)

		// U00 U01 U02
		// U10 U11 U12
		// U20 U21 U22
#define U00m Up 
#define U01m Up 
#define U02m Up 
#define U10m Ub 
#define U11m Ub 
#define U12m Ub 
#define U20m Ur 
#define U21m Ur 
#define U22m Ur 
#define U00n Up 
#define U01n Ub 
#define U02n Ur 
#define U10n Up 
#define U11n Ub 
#define U12n Ur 
#define U20n Up 
#define U21n Ub 
#define U22n Ur 
#define U00 (U)
#define U01 (U + *ldU * Up)
#define U02 (U + *ldU * (Up + Ub))
#define U10 (U                    + Up)
#define U11 (U + *ldU * Up        + Up)
#define U12 (U + *ldU * (Up + Ub) + Up)
#define U20 (U                    + Up + Ub)
#define U21 (U + *ldU * Up        + Up + Ub)
#define U22 (U + *ldU * (Up + Ub) + Up + Ub)

		// X00 X01 X02
		// X10 X11 X12
		// X20 X21 X22
#define X00m Lp 
#define X01m Lp 
#define X02m Lp 
#define X10m Lb 
#define X11m Lb 
#define X12m Lb 
#define X20m Lr 
#define X21m Lr 
#define X22m Lr 
#define X00n Up 
#define X01n Ub 
#define X02n Ur 
#define X10n Up 
#define X11n Ub 
#define X12n Ur 
#define X20n Up 
#define X21n Ub 
#define X22n Ur 
#define X00 (X)
#define X01 (X + *ldX * Up)
#define X02 (X + *ldX * (Up + Ub))
#define X10 (X                    + Lp)
#define X11 (X + *ldX * Up        + Lp)
#define X12 (X + *ldX * (Up + Ub) + Lp)
#define X20 (X                    + Lp + Lb)
#define X21 (X + *ldX * Up        + Lp + Lb)
#define X22 (X + *ldX * (Up + Ub) + Lp + Lb)


int sylv1_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv1_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = -X00 U01 + X01
		dgemm_("N", "N", &X01m, &X01n, &X00n, &mone, X00, ldX, U01, ldU, &one, X01, ldX);
		// X10 = -L10 X00 + X10
		dgemm_("N", "N", &X10m, &X10n, &L10n, &mone, L10, ldL, X00, ldX, &one, X10, ldX);
		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);

	    p += b;
    }
	return 0;
}

int sylv2_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv2_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = -X00 U01 + X01
		dgemm_("N", "N", &X01m, &X01n, &X00n, &mone, X00, ldX, U01, ldU, &one, X01, ldX);
		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X20 = -L21 X10 + X20
		dgemm_("N", "N", &X20m, &X20n, &L21n, &mone, L21, ldL, X10, ldX, &one, X20, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);

	    p += b;
    }
	return 0;
}

int sylv3_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv3_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = -X00 U01 + X01
		dgemm_("N", "N", &X01m, &X01n, &X00n, &mone, X00, ldX, U01, ldU, &one, X01, ldX);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X21 = -X20 U01 + X21
		dgemm_("N", "N", &X21m, &X21n, &X20n, &mone, X20, ldX, U01, ldU, &one, X21, ldX);
		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);

	    p += b;
    }
	return 0;
}

int sylv4_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv4_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = -X00 U01 + X01
		dgemm_("N", "N", &X01m, &X01n, &X00n, &mone, X00, ldX, U01, ldU, &one, X01, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);
		// X22 = -X21 U12 + X22
		dgemm_("N", "N", &X22m, &X22n, &X21n, &mone, X21, ldX, U12, ldU, &one, X22, ldX);

	    p += b;
    }
	return 0;
}

int sylv5_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv5_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X10 = -L10 X00 + X10
		dgemm_("N", "N", &X10m, &X10n, &L10n, &mone, L10, ldL, X00, ldX, &one, X10, ldX);
		// X02 = -X01 U12 + X02
		dgemm_("N", "N", &X02m, &X02n, &X01n, &mone, X01, ldX, U12, ldU, &one, X02, ldX);
		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);

	    p += b;
    }
	return 0;
}

int sylv6_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv6_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X02 = -X01 U12 + X02
		dgemm_("N", "N", &X02m, &X02n, &X01n, &mone, X01, ldX, U12, ldU, &one, X02, ldX);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X20 = -L21 X10 + X20
		dgemm_("N", "N", &X20m, &X20n, &L21n, &mone, L21, ldL, X10, ldX, &one, X20, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);

	    p += b;
    }
	return 0;
}

int sylv7_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv7_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X21 = -X20 U01 + X21
		dgemm_("N", "N", &X21m, &X21n, &X20n, &mone, X20, ldX, U01, ldU, &one, X21, ldX);
		// X02 = -X01 U12 + X02
		dgemm_("N", "N", &X02m, &X02n, &X01n, &mone, X01, ldX, U12, ldU, &one, X02, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);

	    p += b;
    }
	return 0;
}

int sylv8_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv8_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X01 = sylv(L00, U11, X01)
		sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
		// X02 = -X01 U12 + X02
		dgemm_("N", "N", &X02m, &X02n, &X01n, &mone, X01, ldX, U12, ldU, &one, X02, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);
		// X22 = -X21 U12 + X22
		dgemm_("N", "N", &X22m, &X22n, &X21n, &mone, X21, ldX, U12, ldU, &one, X22, ldX);

	    p += b;
    }
	return 0;
}

int sylv9_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv9_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X10 = -L10 X00 + X10
		dgemm_("N", "N", &X10m, &X10n, &L10n, &mone, L10, ldL, X00, ldX, &one, X10, ldX);
		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X12 = -L10 X02 + X12
		dgemm_("N", "N", &X12m, &X12n, &L10n, &mone, L10, ldL, X02, ldX, &one, X12, ldX);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);

	    p += b;
    }
	return 0;
}

int sylv10_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv10_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X10 = -L10 X00 + X10
		dgemm_("N", "N", &X10m, &X10n, &L10n, &mone, L10, ldL, X00, ldX, &one, X10, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);
		// X22 = -L21 X12 + X22
		dgemm_("N", "N", &X22m, &X22n, &L21n, &mone, L21, ldL, X12, ldX, &one, X22, ldX);

	    p += b;
    }
	return 0;
}

int sylv11_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv11_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X20 = -L21 X10 + X20
		dgemm_("N", "N", &X20m, &X20n, &L21n, &mone, L21, ldL, X10, ldX, &one, X20, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X12 = -L10 X02 + X12
		dgemm_("N", "N", &X12m, &X12n, &L10n, &mone, L10, ldL, X02, ldX, &one, X12, ldX);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);

	    p += b;
    }
	return 0;
}

int sylv12_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv12_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X10 = sylv(L11, U00, X10)
		sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X20 = -L21 X10 + X20
		dgemm_("N", "N", &X20m, &X20n, &L21n, &mone, L21, ldL, X10, ldX, &one, X20, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);
		// X22 = -L21 X12 + X22
		dgemm_("N", "N", &X22m, &X22n, &L21n, &mone, L21, ldL, X12, ldX, &one, X22, ldX);

	    p += b;
    }
	return 0;
}

int sylv13_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv13_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X21 = -X20 U01 + X21
		dgemm_("N", "N", &X21m, &X21n, &X20n, &mone, X20, ldX, U01, ldU, &one, X21, ldX);
		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X12 = -L10 X02 + X12
		dgemm_("N", "N", &X12m, &X12n, &L10n, &mone, L10, ldL, X02, ldX, &one, X12, ldX);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);

	    p += b;
    }
	return 0;
}

int sylv14_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv14_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
 	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X11 = -X10 U01 + X11
		dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
		// X21 = -X20 U01 + X21
		dgemm_("N", "N", &X21m, &X21n, &X20n, &mone, X20, ldX, U01, ldU, &one, X21, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = -X10 U02 + X12
		dgemm_("N", "N", &X12m, &X12n, &X10n, &mone, X10, ldX, U02, ldU, &one, X12, ldX);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);
		// X22 = -L21 X12 + X22
		dgemm_("N", "N", &X22m, &X22n, &L21n, &mone, L21, ldL, X12, ldX, &one, X22, ldX);

	    p += b;
    }
	return 0;
}

int sylv15_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv15_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X11 = -L10 X01 + X11
		dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = -L10 X02 + X12
		dgemm_("N", "N", &X12m, &X12n, &L10n, &mone, L10, ldL, X02, ldX, &one, X12, ldX);
		// X21 = -L20 X01 + X21
		dgemm_("N", "N", &X21m, &X21n, &L20n, &mone, L20, ldL, X01, ldX, &one, X21, ldX);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);
		// X22 = -X21 U12 + X22
		dgemm_("N", "N", &X22m, &X22n, &X21n, &mone, X21, ldX, U12, ldU, &one, X22, ldX);

	    p += b;
    }
	return 0;
}

int sylv16_(int* m, int* n, double* L, int* ldL, double* U, int* ldU, double* X, int* ldX, int* blocksize) {
#undef sylv_
#define sylv_ sylv16_
	if (*m * *n == 0)
		return 0;
	if (*m * *n == 1) {
		*X /= *L + *U;
		return 0;
	}

	int ione = 1;
   	double one = 1;
	double mone = -1;

    int p = 0;
	int b = *blocksize;
	if (b >= *m && b >= *n)
		b = 1;
    while (p < *n || p < *m) {

		int Lp = p;
		int Lb = b;
		if (Lp >= *m) {
			Lp = *m;
			Lb = 0;
		} else
			if (Lp + Lb > *m)
				Lb = *m - Lp;
		int Lr = *m - (Lp + Lb);

		int Up = p;
		int Ub = b;
		if (Up >= *n) {
			Up = *n;
			Ub = 0;
		} else
			if (Up + Ub > *n)
				Ub = *n - Up;
		int Ur = *n - (Up + Ub);

		// X11 = sylv(L11, U11, X11)
		sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);
		// X12 = -X11 U12 + X12
		dgemm_("N", "N", &X12m, &X12n, &X11n, &mone, X11, ldX, U12, ldU, &one, X12, ldX);
		// X21 = -L21 X11 + X21
		dgemm_("N", "N", &X21m, &X21n, &L21n, &mone, L21, ldL, X11, ldX, &one, X21, ldX);
		// X12 = sylv(L11, U22, X12)
		sylv_(&X12m, &X12n, L11, ldL, U22, ldU, X12, ldX, blocksize);
		// X21 = sylv(L22, U11, X21)
		sylv_(&X21m, &X21n, L22, ldL, U11, ldU, X21, ldX, blocksize);
		// X22 = -X21 U12 + X22
		dgemm_("N", "N", &X22m, &X22n, &X21n, &mone, X21, ldX, U12, ldU, &one, X22, ldX);
		// X22 = -L21 X12 + X22
		dgemm_("N", "N", &X22m, &X22n, &L21n, &mone, L21, ldL, X12, ldX, &one, X22, ldX);

	    p += b;
    }
	return 0;
}


==> listings/sylv1.c <==
// X01 = -X00 U01 + X01
dgemm_("N", "N", &X01m, &X01n, &X00n, &mone, X00, ldX, U01, ldU, &one, X01, ldX);
// X10 = -L10 X00 + X10
dgemm_("N", "N", &X10m, &X10n, &L10n, &mone, L10, ldL, X00, ldX, &one, X10, ldX);
// X01 = sylv(L00, U11, X01)
sylv_(&X01m, &X01n, L00, ldL, U11, ldU, X01, ldX, blocksize);
// X10 = sylv(L11, U00, X10)
sylv_(&X10m, &X10n, L11, ldL, U00, ldU, X10, ldX, blocksize);
// X11 = -X10 U01 + X11
dgemm_("N", "N", &X11m, &X11n, &X10n, &mone, X10, ldX, U01, ldU, &one, X11, ldX);
// X11 = -L10 X01 + X11
dgemm_("N", "N", &X11m, &X11n, &L10n, &mone, L10, ldL, X01, ldX, &one, X11, ldX);
// X11 = sylv(L11, U11, X11)
sylv_(&X11m, &X11n, L11, ldL, U11, ldU, X11, ldX, blocksize);

